Large Language Models are Few-shot Publication Scoopers

Driven by recent advances AI, we passengers are entering a golden age of scientific discovery. But golden for whom? Confronting our insecurity that others may beat us to the most acclaimed breakthroughs of the era, we propose a novel solution to the long-standing personal credit assignment problem to ensure that it is golden for us. At the heart of our approach is a pip-to-the-post algorithm that assures adulatory Wikipedia pages without incurring the substantial capital and career risks of pursuing high impact science with conventional research methodologies. By leveraging the meta trend of leveraging large language models for everything, we demonstrate the unparalleled potential of our algorithm to scoop groundbreaking findings with the insouciance of a seasoned researcher at a dessert buffet.

==> generate_arxiv.py <==
"""Module to preparing paper for arxiv
"""
import os
import re
import shutil
import argparse
from pathlib import Path


def parse_deps(log):
    """Parse the latex dependenices from the log file

    Args:
        log (list): the rows of the logfile of dependenices.

    Returns:
        (list): relative paths to each file required for a successful latex compilation.
    """
    core_ext = ["tex", "sty", "cls"]
    resource_ext = ["pdf", "png", "jpg"]
    deps = []
    for row in log:
        if "File:" in row:
            for ext in resource_ext:
                if f".{ext}" in row:
                    deps.append(row.split(" ")[1])

        for ext in core_ext:
            regex = r"\([.]\/(.*?)." + ext
            for match in re.finditer(regex, row):
                groups = match.groups()
                assert len(groups) == 1, "expected single group"
                dep = f"./{groups[0]}.{ext}"
                deps.append(dep)
    return deps


def generate_deps_log(log_path, main_tex):
    cmd = f"pdflatex -recorder -file-line-error {main_tex} > ${log_path}"
    os.system(cmd)
    with open(log_path, "r",  encoding="ISO-8859-1") as f:
        log = f.read().splitlines()
    return log


def main(main_tex, archive_name, purge_logs, include_bbl, hobble_arxiv):
    log_path = "main.log"
    log = generate_deps_log(log_path, main_tex)
    deps = parse_deps(log)
    if Path(archive_name).exists():
        shutil.rmtree(archive_name)
    Path(archive_name).mkdir(exist_ok=True, parents=True)

    for dep in deps:
        dest = Path(archive_name) / dep
        Path(dest).parent.mkdir(exist_ok=True, parents=True)
        shutil.copyfile(dep, str(dest))

    # Handle bbl file separately since its relative path changes
    if include_bbl:
        bbl = "main.bbl"
        src = bbl
        dest = Path(archive_name) / bbl
        shutil.copyfile(str(src), str(dest))

    if hobble_arxiv:
        hobbler = "00README.XXX"
        dest = Path(archive_name) / hobbler
        shutil.copyfile(str(hobbler), str(dest))

    os.system(f"zip -r {archive_name}.zip {archive_name}")

    if purge_logs:
        Path(log_path).unlink()


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--main_tex", default="main.tex")
    parser.add_argument("--purge_logs", action="store_true")
    parser.add_argument("--include_bbl", type=int, default=1)
    parser.add_argument("--hobble_arxiv", type=int, default=0)
    parser.add_argument("--archive_name", default="arxiv-submission")
    args = parser.parse_args()

    main(
        main_tex=args.main_tex,
        purge_logs=args.purge_logs,
        archive_name=args.archive_name,
        include_bbl=args.include_bbl,
        hobble_arxiv=args.hobble_arxiv,
    )

